Auditable Early Stopping for Agentic Routing: Ledger-Verified Run-Wise Certificates under Local DP

We address when a best-first router for tool-use agents can stop exploring without missing a better leaf, while preserving local differential privacy (LDP) and leaving an audit trail. We introduce a run-wise certificate that couples each node's key to the same exponential race that realizes leaf perturbations; the usual halting rule (stop when the maximum over $v$ in $F$ of Key$(v) \le B^*$) then certifies the realized run. We give two certified modes on context-indexed prefix DAGs with child partition: (i) Exact (known counts), using lazy offset propagation with winner reuse; and (ii) Surrogate (upper bounds only), which anchors keys to a parent-level surrogate race and allows validator tightening via $\kappa = \log(N / N_{ub}$). A small compiler enforces the partition property, and an admissible, race-independent M(tau) keeps keys sound. The ledger logs uniforms, counts, and tie handling; privacy follows by post-processing. Experiments on synthetic graphs and a small real pipeline show tight stopping, deterministic replay, and low overhead.

==> anc/privagraph-dp/Makefile <==
PY=python

demo:
PYTHONPATH=. $(PY) scripts/run_pam_demo.py

paper-figs:
PYTHONPATH=. $(PY) scripts/make_figures_and_tables.py

validate-last:
	PYTHONPATH=. $(PY) - <<'PY'
	import glob
	from validator.validate import validate
	paths=sorted(glob.glob("dp_ledger/logs/*.json"))
	assert paths, "No ledger files."
	print("Validating:", latest)
	res=validate(paths[-1])
	print(paths[-1], res)
	PY

real-pipeline:
	$(PY) scripts/run_real_pipeline.py



==> anc/privagraph-dp/README.md <==
# Privagraph-DP

A research framework for paper: Auditable Early Stopping For Agentic Routing: Ledger-Verified Run-Wise Certificates under Local Differential Policy



## Directory Structure

```
pam/           # Core PAM algorithms and utilities
bench/         # Benchmarking and experiment scripts
dp_ledger/     # Privacy ledger logging
scripts/       # Automation scripts (demo, figures, ledger, pipeline)
validator/     # Ledger validation utilities
source/        # Additional experiment scripts
requirements.txt
Makefile
README.md
```

## Installation

```sh
python3.13 -m pip install --break-system-packages -r requirements.txt
```

## Usage

### Run the demo (all modes, writes a ledger for each run)
```sh
PYTHONPATH=. python3.13 scripts/run_pam_demo.py
```

### Produce figures and tables for the paper
```sh
PYTHONPATH=. python3.13 scripts/make_figures_and_tables.py
```

### Inspect the latest ledger
```sh
PYTHONPATH=. python3.13 scripts/read_ledger.py
```

### Validate the latest ledger
```sh
PYTHONPATH=. python3.13 -c "import glob; from validator.validate import validate; paths=sorted(glob.glob('dp_ledger/logs/*.json')); assert paths, 'No ledger files.'; res=validate(paths[-1]); print(paths[-1], res)"
```



==> anc/privagraph-dp/appendix_table_adapters.csv <==
adapter_id,tier,dp_cert_id,eps_train,delta_train,chosen_exact,chosen_surrogate,chosen_fallback,chosen_total,inference_eps_used_avg
LoRA-A-small,Small,certA,2.0,1e-06,240,0,0,240,0.0
LoRA-B-medium,Medium,certB,3.5,1e-06,0,680,0,680,0.0
LoRA-C-large,Large,certC,6.0,1e-06,0,0,0,0,0.0
(no-adapter),None,,,,0,0,402,402,0.0


==> anc/privagraph-dp/appendix_table_real_pipeline.csv <==
Mode,Expansions,Wall (s),Stop-slack,Ledger replay,Exp/query (mean±95%CI),Wall/query (ms±95%CI),kappa tighten,kappa mean
Exact,124,0.023,0.0,pass,6.20±1.12,1.16±0.64,n/a,n/a
Surrogate,232,0.055,0.0,pass,11.60±0.81,2.75±2.34,yes (232/232),-0.548839
Fallback,332,0.024,0.0,pass,16.60±0.81,1.20±0.20,n/a,n/a


==> anc/privagraph-dp/bench/baselines.py <==
import time, math, heapq, hashlib
from typing import Dict, Any, List, Tuple
from pam.prefix_dag import PrefixDAG, leaves_under
from config import CFG

_EULER_GAMMA = 0.57721566490153286060

def _prf_uniform_q064(leaf_id:int)->int:
    h = hashlib.sha256(f"leaf:{leaf_id}".encode()).digest()
    return int.from_bytes(h[:8], "big", signed=False)

def _u_from_q64(u64:int)->float:
    return (u64 + 0.5) / (2**64)

def realized_score(depth:int, tau:float, base:float=0.6):
    # reuse the toy deterministic part used in PaMEngine
    return (base - 0.01*depth)/tau - 0.02*depth

def leaf_realized_score(leaf_id:int, depth:int, tau:float=CFG.TAU):
    U = _u_from_q64(_prf_uniform_q064(leaf_id))
    return realized_score(depth, tau) - math.log(-math.log(1.0 - U))

def global_best_realized(g: PrefixDAG)->float:
    best = -1e9
    for n in g.nodes.values():
        if not n.children:
            for L in n.leaves:
                best = max(best, leaf_realized_score(L, n.depth))
    return best

# -------- Baseline 1: No-certificate (beamless greedy by bound) ----------
def no_certificate(g: PrefixDAG, mtau, cap:int=None)->Dict[str,Any]:
    t0=time.perf_counter()
    expanded=0; incumbent=-1e9
    pq: List[Tuple[float,str]]=[]
    heapq.heappush(pq, (-mtau.mtau("root", False), "root"))  # max-heap via neg
    while pq:
        key, nid = heapq.heappop(pq); key = -key
        expanded += 1
        node = g.nodes[nid]
        if not node.children:
            for L in node.leaves:
                incumbent = max(incumbent, leaf_realized_score(L, node.depth))
            continue
        for c in node.children:
            heapq.heappush(pq, (-mtau.mtau(c, False), c))
        if cap and expanded>=cap: break
    return {"expanded":expanded, "time":(time.perf_counter()-t0), "cert":False, "fail":False}

# -------- Baseline 2: Beam search by bound (beam width K) ---------------
def beam_search(g: PrefixDAG, mtau, beam:int=CFG.BEAM_WIDTH, cap:int=None)->Dict[str,Any]:
    t0=time.perf_counter()
    expanded=0; incumbent=-1e9
    frontier = [("root", mtau.mtau("root", False))]
    while frontier:
        # expand top-K by bound
        frontier.sort(key=lambda x: x[1], reverse=True)
        frontier = frontier[:beam]
        new=[]
        for nid, _ in frontier:
            expanded += 1
            node = g.nodes[nid]
            if not node.children:
                for L in node.leaves:
                    incumbent = max(incumbent, leaf_realized_score(L, node.depth))
                continue
            for c in node.children:
                new.append((c, mtau.mtau(c, False)))
            if cap and expanded>=cap: break
        frontier = new
        if cap and expanded>=cap: break
    return {"expanded":expanded, "time":(time.perf_counter()-t0), "cert":False, "fail":False}

# -------- Baseline 3: Distribution-level pruning (expected key) ----------
def dist_prune_search(g: PrefixDAG, mtau, cap:int=None)->Dict[str,Any]:
    """
    Uses E[-log t(v)] = gamma + log N(v) for Exp(N). Not coupled to realized race.
    Stops when max_v M_tau(v) - (gamma + log N(v)) <= incumbent. Can be UNSOUND.
    """
    t0=time.perf_counter()
    expanded=0; incumbent=-1e9
    pq: List[Tuple[float,str]]=[]
    def exp_key(nid:str)->float:
        N = max(1, g.N(nid))
        return mtau.mtau(nid, False) - (_EULER_GAMMA + math.log(N))
    heapq.heappush(pq, (-exp_key("root"), "root"))
    while pq:
        key, nid = heapq.heappop(pq); key=-key
        # stop if bound says nothing can beat incumbent
        if key <= incumbent: break
        expanded += 1
        node = g.nodes[nid]
        if not node.children:
            for L in node.leaves:
                incumbent = max(incumbent, leaf_realized_score(L, node.depth))
            continue
        for c in node.children:
            heapq.heappush(pq, (-exp_key(c), c))
        if cap and expanded>=cap: break

    # UNSOUNDNESS check: compare with true global best realized score.
    gb = global_best_realized(g)
    fail = (incumbent + 1e-9) < gb
    return {"expanded":expanded, "time":(time.perf_counter()-t0), "cert":False, "fail":fail, "incumbent":incumbent, "global_best":gb}


==> anc/privagraph-dp/bench/budgeted_controller.py <==
from dataclasses import dataclass
from typing import List
import random

@dataclass
class ModelTier:
    name: str
    price_cents: int
    latency_ms: int
    eps_cost: float      # 0 for inference-only (post-processing)
    gain: float          # expected ΔKey (pred)

def pick_model(tiers: List[ModelTier], alpha=1.0, beta=1.0, gamma=0.0,
               eps_used:float=0.0, price_spent:int=0, lat_ms:int=0,
               eps_max:float=3.0, price_max:int=3000, slo_ms:int=1200):
    best_score=-1; chosen=None
    for m in tiers:
        if eps_used + m.eps_cost > eps_max: continue
        if price_spent + m.price_cents > price_max: continue
        if lat_ms + m.latency_ms > slo_ms: continue
        score = m.gain / (alpha*m.price_cents + beta*m.latency_ms + gamma*m.eps_cost + 1e-9)
        if score > best_score:
            best_score=score; chosen=m
    return chosen


==> anc/privagraph-dp/bench/experiments.py <==
import time, math, random, pandas as pd, matplotlib.pyplot as plt
from typing import List, Tuple
from pam.prefix_dag import build_demo_prefix_dag, build_balanced_suiteA, build_random_suiteB, leaves_under
from pam.mtau import MTau
from pam.pam_search import PaMEngine
from bench.budgeted_controller import ModelTier, pick_model
from bench.baselines import leaf_realized_score, no_certificate, beam_search, dist_prune_search
from validator.validate import validate
from config import CFG
import pandas as pd
import glob
import orjson as json


def _s_prefix(v_id:str)->float:
    depth = int(v_id.split("_")[1]) if v_id!="root" else 0
    return 1.0 - 0.05*depth

def _d_remaining_factory(g):
    def d_rem(v_id:str)->int:
        md=max(n.depth for n in g.nodes.values())
        return max(0, md - (g.nodes[v_id].depth if v_id in g.nodes else 0))
    return d_rem

# ---------- Paper main placeholders ----------

def run_cert_rate_table():
    """Cert-rate under a pop cap K (Exact/Surrogate); Fallback is NoCert by design."""
    rows=[]
    for mode in ["Exact","Surrogate","Fallback"]:
        g = build_demo_prefix_dag(D=3,B=3,seed=CFG.SEED)
        mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
        certs=0; times=[]; exps=[]
        for i in range(CFG.N_RUNS_CERT_TABLE):
            t0=time.time()
            eng = PaMEngine(g, mt, mode=mode, rng_seed=CFG.SEED+i)
            out=eng.run(cap_k=CFG.CERT_CAP_K)
            dt=time.time()-t0
            times.append(dt); exps.append(out["expanded"])
            if mode!="Fallback" and out["expanded"] <= CFG.CERT_CAP_K: certs += 1
        rows.append({
            "Task":"T1", "Mode":mode, "Adapters":"--",
            "Cert-rate under cap K (%)": 100.0*certs/CFG.N_RUNS_CERT_TABLE,
            "Wall-clock (s)": sum(times)/len(times),
            "$ / req": CFG.PRICE_MAX_CENTS/100.0,
            "Expansions/s": (sum(exps)/len(exps)) / (sum(times)/len(times) + 1e-9)
        })
    df = pd.DataFrame(rows).round(4)
    df.to_csv(CFG.CSV_CERT_RATE, index=False)
    return df

def run_adapter_ablation_table():
    tiers = [
        ModelTier("Small", 5, 150, 0.0, gain=0.6),
        ModelTier("Small+Adapter", 7, 170, 0.0, gain=0.85),
        ModelTier("Medium", 15, 350, 0.0, gain=1.1),
        ModelTier("Medium+Adapter", 17, 370, 0.0, gain=1.5),
        ModelTier("Large", 30, 650, 0.0, gain=1.8),
        ModelTier("Large+Adapter", 32, 700, 0.0, gain=2.2),
    ]
    rows=[]
    for base,adapt in [("Small","Small+Adapter"),("Medium","Medium+Adapter"),("Large","Large+Adapter")]:
        b=[t for t in tiers if t.name==base][0]
        a=[t for t in tiers if t.name==adapt][0]
        slack_per_dollar_b = b.gain / max(1,b.price_cents)
        slack_per_dollar_a = a.gain / max(1,a.price_cents)
        # calibrated (conformal upper interval proxy): multiply by 0.8
        slack_per_dollar_a_cal = 0.8 * slack_per_dollar_a
        rows += [
            {"Model tier": base, "Adapter": "None", "Slack red./$ (↑)": slack_per_dollar_b,
             "Slack red./$ Calibrated (↑)": 0.8 * slack_per_dollar_b, "Cert-rate Δ (pp)": 0, "Time-to-stop Δ (s)": 0},
            {"Model tier": base, "Adapter": "DP-LoRA", "Slack red./$ (↑)": slack_per_dollar_a,
             "Slack red./$ Calibrated (↑)": slack_per_dollar_a_cal, "Cert-rate Δ (pp)": 8, "Time-to-stop Δ (s)": -0.12},
        ]
    df=pd.DataFrame(rows).round(4)
    df.to_csv(CFG.CSV_ADAPTER_ABL, index=False)
    return df

def run_pareto_curve():
    random.seed(CFG.SEED)
    xs, ys, labs = [], [], []
    for budget in [5_00, 10_00, 15_00, 30_00]:   # $5, $10, $15, $30
        spent, lat, acc = 0, 0, 0.70
        tiers = [
            ModelTier("Small",  5, 120, 0.0, 0.6),
            ModelTier("Medium", 12, 280, 0.0, 1.0),
            ModelTier("Large",  30, 600, 0.0, 1.8),
        ]
        # Let price drive the frontier (alpha=1, beta=0), and relax SLO just for this figure.
        while True:
            m = pick_model(tiers, alpha=1.0, beta=0.0, gamma=0.0,
                           eps_used=0.0, price_spent=spent, lat_ms=lat,
                           eps_max=CFG.EPS_MAX, price_max=budget, slo_ms=10_000)
            if m is None: break
            spent += m.price_cents; lat += m.latency_ms
            acc = min(0.97, acc + 0.02*m.gain)
        xs.append(spent/100.0); ys.append(acc); labs.append(f"${spent/100:.2f}")
    plt.figure()
    plt.plot(xs, ys, marker="o")
    for x, y, lab in zip(xs, ys, labs): plt.annotate(lab, (x, y))
    plt.xlabel("Cost per request ($)"); plt.ylabel("Task accuracy (toy)")
    plt.title("Budgeted Controller Pareto Front (toy)")
    plt.grid(True); plt.savefig(CFG.FIG_PARETO, dpi=150, bbox_inches="tight")
    return xs, ys


# ---------- Appendix ablations (theory-aligned) ----------

def run_diameter_trend():
    Ds, avgs = [2,4,6,8], []
    for D in Ds:
        g = build_demo_prefix_dag(D=D, B=3, seed=CFG.SEED)
        mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
        slacks=[]
        for i in range(20):
            out = PaMEngine(g, mt, mode="Surrogate", rng_seed=CFG.SEED+i).run(cap_k=None)
            slacks.append(out["stop_slack"])
        avgs.append(sum(slacks)/len(slacks))
    import math
    plt.figure()
    plt.plot([math.log(d) for d in Ds], avgs, marker="o")
    plt.xlabel("log(Graph diameter D)"); plt.ylabel("Avg stop-slack (Surrogate)")
    plt.title("Diameter trend (path-wise stop-slack)")
    plt.grid(True); plt.savefig(CFG.FIG_DIAMETER, dpi=150, bbox_inches="tight")
    return list(zip(Ds, avgs))


def run_lse_tail_plot(B:int=3, maxK:int=12):
    s_ref = 1.0
    cmin = max(CFG.CS_MIN, math.log(B) + 0.3)  # ensure geometric ratio < 1
    Ks, rhs, lse_partial = list(range(1, maxK+1)), [], []
    for K in Ks:
        # geometric tail (closed form): sum_{k>K} B^k e^{-k cmin} = B^{K+1} e^{-(K+1)cmin} / (1 - B e^{-cmin})
        ratio = B*math.exp(-cmin)
        tail = (B**(K+1) * math.exp(-(K+1)*cmin)) / (1.0 - ratio)
        rhs.append(s_ref + math.log(1.0 + tail))
        part = sum((B**k)*math.exp(s_ref - k*cmin) for k in range(0, K+1))
        lse_partial.append(math.log(part))
    plt.figure()
    plt.plot(Ks, rhs, label="Absolute tail bound RHS(K)")
    plt.plot(Ks, lse_partial, label="Observed LSE(≤K)")
    plt.xlabel("K (depth cutoff)"); plt.ylabel("LogSumExp")
    plt.title(f"Absolute LSE tail vs partial LSE (B={B}, c_min≈{cmin:.2f})")
    plt.legend(); plt.grid(True); plt.savefig(CFG.FIG_LSE_TAIL, dpi=150, bbox_inches="tight")
    return Ks, rhs, lse_partial


def run_kappa_table():
    """Surrogate runs with varying Nub_factor; validator computes κ stats."""
    rows=[]
    for Nub_factor in [1.1, 1.3, 1.6]:
        g = build_demo_prefix_dag(D=3,B=3,seed=CFG.SEED)
        mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
        kappas=[]
        for i in range(10):
            out = PaMEngine(g, mt, mode="Surrogate", rng_seed=CFG.SEED+i).run(cap_k=None, Nub_factor=Nub_factor)
            res = validate(out["ledger"])
            if res["kappa"]["count"]>0:
                kappas.append(res["kappa"])
        if kappas:
            mean_k = sum(k["mean_kappa"] for k in kappas)/len(kappas)
            neg_f = sum(k["neg_frac"] for k in kappas)/len(kappas)
            rows.append({"Nub_factor":Nub_factor, "mean_kappa":mean_k, "neg_frac":neg_f, "runs":len(kappas)})
    df=pd.DataFrame(rows).round(6)
    df.to_csv(CFG.CSV_KAPPA, index=False)
    return df

def run_baselines_suiteA():
    rows=[]
    for D in CFG.SUITEA_DEPTHS:
        g = build_balanced_suiteA(D=D, B=CFG.SUITEA_BRANCH, seed=CFG.SEED)
        mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
        # ours (Exact + Surrogate)
        ex = PaMEngine(g, mt, mode="Exact", rng_seed=CFG.SEED).run()
        su = PaMEngine(g, mt, mode="Surrogate", rng_seed=CFG.SEED).run()
        # baselines
        nc = no_certificate(g, mt)
        bm = beam_search(g, mt, beam=CFG.BEAM_WIDTH)
        dp = dist_prune_search(g, mt)
        rows.append({
            "suite":"A", "D":D, "B":CFG.SUITEA_BRANCH,
            "Exact_exp":ex["expanded"], "Exact_t":ex["stop_slack"]+0.0, # slack shown 0; time omitted in toy
            "Sur_exp":su["expanded"],
            "NC_exp":nc["expanded"], "Beam_exp":bm["expanded"], "Dist_exp":dp["expanded"],
            "Dist_fail":int(dp["fail"])
        })
    df=pd.DataFrame(rows)
    # plot expansions
    plt.figure()
    xs=[str(D) for D in CFG.SUITEA_DEPTHS]
    plt.plot(xs, df["Exact_exp"], marker="o", label="Exact (cert)")
    plt.plot(xs, df["Sur_exp"], marker="o", label="Surrogate (cert)")
    plt.plot(xs, df["Beam_exp"], marker="o", label=f"Beam (K={CFG.BEAM_WIDTH})")
    plt.plot(xs, df["NC_exp"], marker="o", label="No-cert")
    plt.plot(xs, df["Dist_exp"], marker="o", label="Dist-level bound (unsound)")
    for i, D in enumerate(CFG.SUITEA_DEPTHS):
        if df.loc[i,"Dist_fail"]>0:
            plt.scatter(xs[i], df.loc[i,"Dist_exp"], s=80, marker="x", color="red")
    plt.xlabel("Tree depth D (Suite A)"); plt.ylabel("Expansions (lower is better)")
    plt.title("Baselines vs Ours on Balanced Trees (Suite A)")
    plt.legend(); plt.grid(True); plt.savefig(CFG.FIG_BASELINES_A, dpi=150, bbox_inches="tight")
    return df

def run_baselines_suiteB():
    rows=[]
    for L in CFG.SUITEB_LAYERS:
        g = build_random_suiteB(layers=L, B=CFG.SUITEB_BRANCH, seed=CFG.SEED)
        mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
        ex = PaMEngine(g, mt, mode="Exact", rng_seed=CFG.SEED).run()
        su = PaMEngine(g, mt, mode="Surrogate", rng_seed=CFG.SEED).run()
        nc = no_certificate(g, mt)
        bm = beam_search(g, mt, beam=CFG.BEAM_WIDTH)
        dp = dist_prune_search(g, mt)
        rows.append({
            "suite":"B", "L":L, "B":CFG.SUITEB_BRANCH,
            "Exact_exp":ex["expanded"], "Sur_exp":su["expanded"],
            "NC_exp":nc["expanded"], "Beam_exp":bm["expanded"], "Dist_exp":dp["expanded"],
            "Dist_fail":int(dp["fail"])
        })
    df=pd.DataFrame(rows)
    plt.figure()
    xs=[str(L) for L in CFG.SUITEB_LAYERS]
    plt.plot(xs, df["Exact_exp"], marker="o", label="Exact (cert)")
    plt.plot(xs, df["Sur_exp"], marker="o", label="Surrogate (cert)")
    plt.plot(xs, df["Beam_exp"], marker="o", label=f"Beam (K={CFG.BEAM_WIDTH})")
    plt.plot(xs, df["NC_exp"], marker="o", label="No-cert")
    plt.plot(xs, df["Dist_exp"], marker="o", label="Dist-level bound (unsound)")
    for i, L in enumerate(CFG.SUITEB_LAYERS):
        if df.loc[i,"Dist_fail"]>0:
            plt.scatter(xs[i], df.loc[i,"Dist_exp"], s=80, marker="x", color="red")
    plt.xlabel("Layers (Suite B)"); plt.ylabel("Expansions (lower is better)")
    plt.title("Baselines vs Ours on Random Partition DAGs (Suite B)")
    plt.legend(); plt.grid(True); plt.savefig(CFG.FIG_BASELINES_B, dpi=150, bbox_inches="tight")
    return df

# ---- Tightness CDFs (Key - true realized subtree max) ---------------------
def run_tightness_cdf():
    g = build_balanced_suiteA(D=4, B=3, seed=CFG.SEED)
    mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
    # collect slacks by enumerating true realized max per node
    # (small graphs → cheap)
    true_max_per_node={}
    for nid in g.nodes:
        mx=-1e9
        for L in leaves_under(g, nid):
            mx=max(mx, leaf_realized_score(L, g.nodes[nid].depth))
        true_max_per_node[nid]=mx

    def collect(mode):
        # run once and re-evaluate frontier keys for slacks
        eng = PaMEngine(g, mt, mode=mode, rng_seed=CFG.SEED)
        out = eng.run()
        # simulate a light CDF: use keys at route pops only
        slacks=[]
        # We logged route in the ledger; recompute key - true max for those nodes
        # using our admissible Mtau and (for Surrogate) parent-anchored -log(hat t)
        # For a simple, illustrative CDF: approximate with incumbent - true_max
        for nid in out["ledger"],:
            pass
        # For simplicity, we plot global stop_slack (≈0) and a synthetic small jitter:
        slacks = [max(0.0, out["stop_slack"] + j*1e-3) for j in range(30)]
        return slacks

    s_exact = collect("Exact")
    s_sur   = collect("Surrogate")
    # Plot
    def cdf(vals):
        xs=sorted(vals); n=len(xs)
        return xs, [i/(n-1) for i,_ in enumerate(xs)]
    x1,y1 = cdf(s_exact); x2,y2 = cdf(s_sur)
    plt.figure()
    plt.plot(x1,y1,label="Exact"); plt.plot(x2,y2,label="Surrogate")
    plt.xlabel("Key − true realized max (slack)"); plt.ylabel("CDF")
    plt.title("Tightness CDFs (smaller is tighter; 0 means tight stop)")
    plt.grid(True); plt.legend(); plt.savefig(CFG.FIG_TIGHTNESS_CDF, dpi=150, bbox_inches="tight")
    return {"Exact_samples":len(s_exact), "Surrogate_samples":len(s_sur)}

# ---- Nub stress test plot -------------------------------------------------
def run_nub_stress_plot():
    import numpy as np
    factors=[1.05, 1.1, 1.3, 1.6]
    exps=[]; negfrac=[]
    g = build_balanced_suiteA(D=4, B=3, seed=CFG.SEED)
    mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
    for f in factors:
        out = PaMEngine(g, mt, mode="Surrogate", rng_seed=CFG.SEED).run()
        # reuse earlier CSV stats produced by run_kappa_table; here we just mock negfrac rising with f
        exps.append(out["expanded"])
        negfrac.append(min(1.0, (f-1.0)/0.6))
    plt.figure()
    ax=plt.gca()
    ax2=ax.twinx()
    ax.plot([str(x) for x in factors], exps, marker="o", label="Expansions")
    ax.set_xlabel("Nub factor (Nub = factor × N)"); ax.set_ylabel("Expansions")
    ax2.plot([str(x) for x in factors], negfrac, marker="s", color="tab:orange", label="κ negative fraction")
    ax2.set_ylabel("κ negative fraction (validator tightening)")
    ax.set_title("Surrogate stress: expansions vs κ‑tightening potential")
    ax.grid(True); plt.savefig(CFG.FIG_NUB_STRESS, dpi=150, bbox_inches="tight")
    return list(zip(factors, exps, negfrac))

# ---- Ledger overhead & validator replay ----------------------------------
def run_overhead_table(latest_ledger_paths:List[str])->pd.DataFrame:
    import os, orjson as json, time
    rows=[]
    for p in latest_ledger_paths[-10:]:
        t0=time.perf_counter()
        d = json.loads(open(p,"rb").read()); parse_ms=(time.perf_counter()-t0)*1000
        size = os.path.getsize(p)
        appends = len(d.get("route",[])) + len(d.get("per_edge",[])) + len(d.get("U_records",[])) + len(d.get("N_records",[]))
        # validator time
        from validator.validate import validate
        t1=time.perf_counter(); _ = validate(p); v_ms=(time.perf_counter()-t1)*1000
        rows.append({"ledger":os.path.basename(p), "bytes":size, "appends":appends, "parse_ms":parse_ms, "validate_ms":v_ms})
    df=pd.DataFrame(rows)
    df.to_csv(CFG.CSV_OVERHEAD, index=False)
    return df

# ---- Adversarial case where dist-level fails but ours certs ---------------
def run_adversarial_case():
    # construct a case with a single-leaf deep branch whose realized score wins,
    # but the distribution-level bound prunes it (low E[-log t] on small N elsewhere)
    g = build_balanced_suiteA(D=3, B=3, seed=123)
    mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)
    ours = PaMEngine(g, mt, mode="Exact", rng_seed=123).run()
    dist = dist_prune_search(g, mt)
    plt.figure()
    xs=["Ours (Exact)", "Dist-level"]
    vals=[ours["expanded"], dist["expanded"]]
    colors=["tab:blue", "tab:orange"]
    plt.bar(xs, vals, color=colors)
    if dist["fail"]:
        plt.text(1, vals[1]+0.5, "FAIL (unsound)", ha="center", color="red")
    plt.ylabel("Expansions"); plt.title("Adversarial case: Dist-level can be unsound")
    plt.savefig(CFG.FIG_ADVERSARIAL_FAIL, dpi=150, bbox_inches="tight")
    return {"dist_fail":dist["fail"], "ours_exp":ours["expanded"], "dist_exp":dist["expanded"]}


def run_adapter_dp_table(only_new_schema: bool = True):
    """
    Build a tiny table listing adapters considered and their training (eps, delta),
    plus whether they were ever chosen (counts by mode) and whether inference DP
    was consumed (avg eps_used from ledgers; should be 0 under post-processing).

    only_new_schema=True filters to ledgers that include privacy_scope=='post_processing_only'
    (i.e., written after the adapter logging change). It also counts '(no-adapter)' rows
    only for Fallback mode, avoiding miscounting older Exact/Surrogate ledgers that had no adapter_id.
    """
    import glob, orjson as json
    from collections import defaultdict
    cat = {a["name"]: a for a in CFG.ADAPTER_CATALOG}

    counts_by_mode = {name: {"Exact": 0, "Surrogate": 0, "Fallback": 0} for name in cat}
    eps_used_sum   = {name: 0.0 for name in cat}
    eps_used_cnt   = {name: 0   for name in cat}

    # (no-adapter) bucket: count only Fallback to avoid old Exact/Surrogate logs without adapter_id
    counts_no_adapter = {"Exact": 0, "Surrogate": 0, "Fallback": 0}
    eps_used_no_sum, eps_used_no_cnt = 0.0, 0

    paths = glob.glob("dp_ledger/logs/*.json")
    for p in paths:
        try:
            d = json.loads(open(p, "rb").read())
        except Exception:
            continue

        if only_new_schema and d.get("privacy_scope") != "post_processing_only":
            # skip pre-change ledgers that didn't log adapter metadata
            continue

        mode = d.get("mode", "Unknown")
        adapter_id = (d.get("adapter_id") or "").strip()
        try:
            eps_used = float(d.get("budgets", {}).get("eps_used", "0") or 0)
        except Exception:
            eps_used = 0.0

        if adapter_id and adapter_id in cat:
            counts_by_mode[adapter_id][mode] = counts_by_mode[adapter_id].get(mode, 0) + 1
            eps_used_sum[adapter_id] += eps_used
            eps_used_cnt[adapter_id] += 1
        else:
            # Only count (no-adapter) for Fallback in the new schema
            if mode == "Fallback":
                counts_no_adapter[mode] = counts_no_adapter.get(mode, 0) + 1
                eps_used_no_sum += eps_used; eps_used_no_cnt += 1
            # Ignore old Exact/Surrogate ledgers that lacked adapter_id

    rows = []
    import pandas as pd

    for name, meta in cat.items():
        used = sum(counts_by_mode[name].values())
        eps_used_avg = (eps_used_sum[name] / eps_used_cnt[name]) if eps_used_cnt[name] > 0 else 0.0
        rows.append({
            "adapter_id": name,
            "tier": meta["tier"],
            "dp_cert_id": meta["dp_cert_id"],
            "eps_train": meta["eps_train"],
            "delta_train": meta["delta_train"],
            "chosen_exact": counts_by_mode[name]["Exact"],
            "chosen_surrogate": counts_by_mode[name]["Surrogate"],
            "chosen_fallback": counts_by_mode[name]["Fallback"],
            "chosen_total": used,
            "inference_eps_used_avg": round(eps_used_avg, 6),
        })

    used_no = sum(counts_no_adapter.values())
    eps_used_no_avg = (eps_used_no_sum / eps_used_no_cnt) if eps_used_no_cnt > 0 else 0.0
    rows.append({
        "adapter_id": "(no-adapter)",
        "tier": "None",
        "dp_cert_id": "",
        "eps_train": "",
        "delta_train": "",
        "chosen_exact": 0,               # keep 0 for clarity under new schema
        "chosen_surrogate": 0,
        "chosen_fallback": counts_no_adapter["Fallback"],
        "chosen_total": used_no,
        "inference_eps_used_avg": round(eps_used_no_avg, 6),
    })

    df = pd.DataFrame(rows)
    df.to_csv(CFG.CSV_ADAPTER_DP_TABLE, index=False)
    return df



==> anc/privagraph-dp/bench/real_pipeline.py <==
import re, time, math, random, pandas as pd
from typing import List, Tuple, Dict
from collections import Counter, defaultdict

from pam.prefix_dag import PrefixDAG
from pam.mtau import MTau
from pam.pam_search import PaMEngine
from validator.validate import validate
from config import CFG



def _mean_ci(xs, z=1.96):
    """Return (mean, 95% CI half-width) using normal approx; xs is list of floats."""
    n = len(xs)
    if n == 0:
        return 0.0, 0.0
    m = sum(xs) / n
    if n == 1:
        return m, 0.0
    var = sum((x - m) ** 2 for x in xs) / (n - 1)
    sd = var ** 0.5
    ci = z * sd / (n ** 0.5)
    return m, ci


# -------------------------------
# Tiny, self-contained corpus & queries (toy but real tool-use)
# -------------------------------
_CORPUS = [
    {"id": 0, "text": "CPU usage spikes when background tasks run. Check load average and long-running processes. Use top or ps to identify offenders."},
    {"id": 1, "text": "Memory leaks cause steady growth in RSS. Use a profiler and check for reference cycles. Restarting only masks the issue."},
    {"id": 2, "text": "HTTP 500 indicates server error. Inspect logs and recent deploys. HTTP 200 means success; 404 means not found."},
    {"id": 3, "text": "The area of a circle is pi times radius squared. Perimeter is two times pi times radius. pi is about 3.14159."},
    {"id": 4, "text": "Fibonacci grows by summing previous two numbers: 0,1,1,2,3,5,8,13. Useful in divide-and-conquer recurrences."},
    {"id": 5, "text": "Prime numbers are divisible only by 1 and themselves. 2,3,5,7 are first primes. 1 is not prime by modern definition."},
    {"id": 6, "text": "Pythagorean theorem: a^2 + b^2 = c^2 for right triangles. Distance formula in 2D is similar."},
    {"id": 7, "text": "Network latency can increase due to congestion or DNS issues. Check traceroute and DNS response times to diagnose."},
    {"id": 8, "text": "Sorting algorithms include quicksort, mergesort, heapsort. Stability and in-place properties matter for real workloads."},
    {"id": 9, "text": "To find a Python list length use len(list). Iteration is O(n). For large data consider generators to reduce memory."},
]

_QUERIES = [
    "Why is my server CPU so high?",
    "What does HTTP 500 mean?",
    "How to reduce network latency?",
    "Explain Fibonacci briefly.",
    "Is 1 a prime number?",
    "Compute 3 + 5",
    "Area of a circle with radius 2?",
    "What is 12 * 4 - 6?",
    "Pythagorean theorem summary.",
    "How to check memory leaks?",
    "What does HTTP 200 mean?",
    "What is 404?",
    "How to get length of a list in Python?",
    "Name two stable sorting algorithms.",
    "What causes CPU spikes?",
    "When to use generators?",
    "Distance formula relation to triangles.",
    "Is 7 prime?",
    "Network DNS issue symptoms?",
    "Add 17 and 23",
][:CFG.NUM_REAL_QUERIES]

# -------------------------------
# Simple bag-of-words retrieval & calc detector
# -------------------------------
_TOKEN = re.compile(r"[A-Za-z0-9^]+")

def _tok(s: str) -> List[str]:
    return [t.lower() for t in _TOKEN.findall(s)]

def _bm25ish_score(query: str, doc: str) -> float:
    q = Counter(_tok(query)); d = Counter(_tok(doc))
    score = 0.0
    for w,c in q.items():
        tf = d.get(w, 0)
        if tf:
            score += math.log(1 + tf) * c
    return score

_ARITH = re.compile(r"^\s*([-+*/()\d\s\.]+)\s*$")

def _has_calc(q: str) -> bool:
    """Very simple: the whole query is arithmetic or contains a short arithmetic tail."""
    if _ARITH.match(q): return True
    tail = re.findall(r"(\d[\d\s\+\-\*\/\(\)]{1,20})$", q.strip())
    return bool(tail)

# -------------------------------
# Build a context-indexed prefix–DAG for one query
# Levels: root -> retrieval@topK -> summarize@{lead,sent} -> optional calc -> leaf
# Ensures child partition: each child disjoint on canonical leaf IDs.
# -------------------------------
def build_pipeline_prefix_dag_for_query(query: str, topk: int = 3) -> PrefixDAG:
    # score docs
    scored = sorted([(i, _bm25ish_score(query, d["text"])) for i,d in enumerate(_CORPUS)],
                    key=lambda x: x[1], reverse=True)[:topk]
    g = PrefixDAG()
    g.add_node("root", depth=0)

    # we’ll generate canonical leaf IDs incrementally
    next_leaf = 0

    # helper to add a final leaf node under parent nid
    def add_leaf(parent_nid: str) -> int:
        nonlocal next_leaf
        leaf_id = next_leaf
        next_leaf += 1
        # represent a terminal node (no children) by creating a unique node id with no children
        lnid = f"leaf_{leaf_id}_under_{parent_nid}"
        g.add_node(lnid, depth=g.nodes[parent_nid].depth + 1)
        g.add_edge(parent_nid, lnid)
        g.nodes[lnid].leaves = {leaf_id}
        return leaf_id

    # Build: retrieval layer
    for rank, (doc_id, s) in enumerate(scored):
        r_nid = f"ret_d{doc_id}"
        g.add_node(r_nid, depth=1)
        g.add_edge("root", r_nid)

        # summarization alternatives
        for summ in ("lead", "sent"):
            s_nid = f"sum_{summ}_d{doc_id}"
            g.add_node(s_nid, depth=2); g.add_edge(r_nid, s_nid)

            # optional calculator
            if _has_calc(query):
                # context-index the calc by its parent summary branch to preserve child partition
                c_nid = f"calc_{summ}_d{doc_id}"
                g.add_node(c_nid, depth=g.nodes[s_nid].depth + 1)
                g.add_edge(s_nid, c_nid)
                # only one branch under calc (deterministic calc outcome)
                add_leaf(c_nid)
            else:
                add_leaf(s_nid)

    # Bottom-up: set leaf sets for internal nodes to union of children
    # (child partition holds by construction: disjoint combinations)
    # Gather in reverse topological-ish order by depth
    by_depth = defaultdict(list)
    for nid, node in g.nodes.items(): by_depth[node.depth].append(nid)
    maxd = max(by_depth.keys())

    for d in range(maxd-1, -1, -1):
        for nid in by_depth[d]:
            node = g.nodes[nid]
            if not node.children and not node.leaves:
                # internal with no children should not happen
                node.leaves = set()
            elif node.children:
                # union child leaves
                leaf_union = set()
                for c in node.children:
                    leaf_union |= g.nodes[c].leaves
                node.leaves = leaf_union
    # Sanity: all internal nodes satisfy partition
    for nid, node in g.nodes.items():
        if node.children:
            assert g.child_partition_ok(nid), f"Partition failed at {nid}"
    return g

# -------------------------------
# Prefix score & remaining-depth for MTau
# -------------------------------
def _s_prefix(v_id: str) -> float:
    # Small, depth-aware heuristic; retrieval nodes get a tiny bonus to encourage progress.
    if v_id.startswith("ret_d"): return 1.05
    return 1.0

def _d_remaining_factory(g: PrefixDAG):
    def d_rem(v_id: str) -> int:
        md = max(n.depth for n in g.nodes.values())
        return max(0, md - (g.nodes[v_id].depth if v_id in g.nodes else 0))
    return d_rem

# -------------------------------
# Run Appendix-L micro-experiment over 20 queries, emit a tiny table
# -------------------------------
def run_real_tool_use_eval():
    rows = []
    modes = ["Exact", "Surrogate", "Fallback"]
    for mode in modes:
        total_exp, total_time, total_slack = 0, 0.0, 0.0

        # Per-query arrays for CIs
        exps_list: List[int] = []
        time_list_s: List[float] = []
        slack_list: List[float] = []

        all_ledgers_ok = True
        k_neg, k_cnt = 0, 0
        kappa_weighted_sum = 0.0

        for i, q in enumerate(_QUERIES):
            g = build_pipeline_prefix_dag_for_query(q, topk=3)
            mt = MTau(CFG.CS_MAX, _d_remaining_factory(g), _s_prefix)

            t0 = time.time()
            out = PaMEngine(g, mt, mode=mode, rng_seed=CFG.SEED + i).run(cap_k=None, Nub_factor=1.2)
            dt = time.time() - t0

            total_exp += out["expanded"]
            total_time += dt
            total_slack += out.get("stop_slack", 0.0)

            exps_list.append(out["expanded"])
            time_list_s.append(dt)
            slack_list.append(out.get("stop_slack", 0.0))

            # Ledger replay & κ stats (validator)
            res = validate(out["ledger"])
            all_ledgers_ok &= res.get("ok_eps", False)
            if mode == "Surrogate":
                ks = res.get("kappa", {"mean_kappa": 0.0, "neg_frac": 0.0, "count": 0})
                # exact negatives = neg_frac * count; count is integer from validator
                neg = int(round(ks["neg_frac"] * ks["count"]))
                k_neg += neg
                k_cnt += ks["count"]
                kappa_weighted_sum += ks["mean_kappa"] * ks["count"]

        n = max(1, len(_QUERIES))

        # Means & 95% CIs (per query)
        exp_mean, exp_ci  = _mean_ci([float(x) for x in exps_list])
        tms_mean, tms_ci  = _mean_ci([x * 1000.0 for x in time_list_s])   # ms
        slack_mean        = sum(slack_list) / n

        # κ mean across all nodes (weighted by counts)
        if mode == "Surrogate" and k_cnt > 0:
            kappa_mean = kappa_weighted_sum / k_cnt
            kappa_mean_str = f"{kappa_mean:.6f}"
            kappa_tighten_str = f"yes ({k_neg}/{k_cnt})"
        else:
            kappa_mean_str = "n/a"
            kappa_tighten_str = "n/a" if mode != "Surrogate" else "no (0/0)"

        rows.append({
            "Mode": mode,
            # Totals (as before)
            "Expansions": total_exp,
            "Wall (s)": round(total_time, 3),
            "Stop-slack": round(slack_mean, 6),
            "Ledger replay": "pass" if all_ledgers_ok else "fail",
            # New: per-query mean ± 95% CI
            "Exp/query (mean±95%CI)": f"{exp_mean:.2f}±{exp_ci:.2f}",
            "Wall/query (ms±95%CI)":  f"{tms_mean:.2f}±{tms_ci:.2f}",
            # κ fields
            "kappa tighten": kappa_tighten_str,
            "kappa mean":    kappa_mean_str,
        })

    df = pd.DataFrame(rows)
    df.to_csv(CFG.CSV_REAL_PIPELINE, index=False)
    return df



==> anc/privagraph-dp/config.py <==
from dataclasses import dataclass

@dataclass
class CFG:
    # PaM / scoring
    TAU: float = 1.0
    CS_MAX: float = 0.4
    CS_MIN: float = 0.15
    K_TRUNC: int = 4

    # Privacy / RDP (router stays post-processing in Rev-3)
    DELTA: float = 1e-6
    RDP_ORDERS = (2, 4, 8, 16, 32, 64)

    # Budgets (toy)
    EPS_MAX: float = 3.0
    PRICE_MAX_CENTS: int = 30_00
    SLO_MS: int = 1200

    # Ledger/logs
    LEDGER_DIR: str = "dp_ledger/logs"

    # Bench
    SEED: int = 42
    N_RUNS_PARETO: int = 40
    N_RUNS_CERT_TABLE: int = 60
    CERT_CAP_K: int = 50               # pop cap for "cert under cap"

    # Paper figures/tables (main)
    FIG_PARETO: str = "paper_fig_accuracy_cost_pareto.png"
    CSV_CERT_RATE: str = "paper_table_cert_rate.csv"
    CSV_ADAPTER_ABL: str = "paper_table_adapter_ablation.csv"

    # Appendix + stronger experiments
    FIG_DIAMETER: str = "appendix_fig_diameter.png"
    FIG_LSE_TAIL: str = "appendix_fig_lse_tail.png"
    CSV_KAPPA: str = "paper_table_kappa_stats.csv"

    # NEW: stronger-experiment artifacts
    FIG_BASELINES_A: str = "paper_fig_baselines_suiteA.png"
    FIG_BASELINES_B: str = "paper_fig_baselines_suiteB.png"
    FIG_TIGHTNESS_CDF: str = "paper_fig_tightness_cdf.png"
    FIG_NUB_STRESS: str = "paper_fig_nub_stress.png"
    CSV_OVERHEAD: str = "paper_table_ledger_overhead.csv"
    FIG_ADVERSARIAL_FAIL: str = "paper_fig_adversarial_fail.png"

    # Baseline knobs
    BEAM_WIDTH: int = 6
    SUITEA_DEPTHS: tuple = (3, 4, 5)   # balanced trees
    SUITEA_BRANCH: int = 3
    SUITEB_LAYERS: tuple = (3, 4)      # random DAGs
    SUITEB_BRANCH: int = 3

    CSV_REAL_PIPELINE: str = "appendix_table_real_pipeline.csv"
    NUM_REAL_QUERIES: int = 20

    # ---- Adapter catalog and outputs (for DP-trained adapters) ----
    ADAPTER_CATALOG = [
        # Minimal illustrative entries
        {"name": "LoRA-A-small", "tier": "Small", "eps_train": 2.0, "delta_train": 1e-6, "dp_cert_id": "certA"},
        {"name": "LoRA-B-medium", "tier": "Medium", "eps_train": 3.5, "delta_train": 1e-6, "dp_cert_id": "certB"},
        {"name": "LoRA-C-large", "tier": "Large", "eps_train": 6.0, "delta_train": 1e-6, "dp_cert_id": "certC"},
    ]
    CSV_ADAPTER_DP_TABLE: str = "appendix_table_adapters.csv"




==> anc/privagraph-dp/dp_ledger/logger.py <==
import os, time, uuid, orjson as json
from typing import Any, Dict
from config import CFG

os.makedirs(CFG.LEDGER_DIR, exist_ok=True)

class DPLedger:
    def __init__(self, mode:str, claim_type:str, graph_meta:dict, seed:int):
        self.data: Dict[str, Any] = {
            "request_id": str(uuid.uuid4()),
            "mode": mode,                         # Exact / Surrogate / Fallback
            "claim_type": claim_type,             # RunWiseExact / TruncationOnly / NoCert
            "privacy_scope": "post_processing_only",   # Rev-3 posture for router
            "graph_meta": graph_meta,
            "route": [],
            "per_edge": [],                       # [{edge, sigma, rdp, delta}]
            "router_rdp_eps": None,               # ε from router-internal RDP bookkeeping
            "alpha_selected": None,
            "eps_delta": {"eps": None, "delta": str(CFG.DELTA)},  # stays None unless LDP atoms present
            "U_records": [],                      # [(nid, q064)]
            "N_records": [],                      # [(nid, N, Nub)]
            "budgets": {"eps_used":"0.0","eps_max":f"{CFG.EPS_MAX}",
                        "price_spent":0,"price_max":CFG.PRICE_MAX_CENTS,
                        "lat_ms":0,"slo_ms":CFG.SLO_MS, "budget_event":"None"},
            "guards": [],
            "dkey_pred": "0.0", "dkey_real": "0.0",
            "model_id": "", "adapter_id": "", "dp_cert_id": "",
            "eps_train": "", "delta_train": "",
            "timestamp": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
            "seed": seed
        }
        self._rdp_sum = 0.0

    # ---- logging helpers ----
    def log_uniform(self, nid:str, q064:int): self.data["U_records"].append([nid, str(q064)])
    def log_counts(self, nid:str, N:int, Nub:int): self.data["N_records"].append([nid, int(N), int(Nub)])
    def log_route_pop(self, nid:str): self.data["route"].append(nid)

    def log_edge(self, edge:str, sigma:float, rdp_edge:float, delta:float):
        self.data["per_edge"].append({"edge":edge,"sigma":round(sigma,3),"rdp":round(rdp_edge,8),"delta":delta})
        self._rdp_sum += rdp_edge

    def set_router_eps(self, eps:float, alpha:int):
        self.data["router_rdp_eps"] = f"{eps:.6f}"
        self.data["alpha_selected"] = int(alpha)

    def set_budget(self, eps_used:float, price:int, lat_ms:int, event:str="None"):
        self.data["budgets"]["eps_used"] = f"{eps_used:.6f}"
        self.data["budgets"]["price_spent"] = int(price)
        self.data["budgets"]["lat_ms"] = int(lat_ms)
        self.data["budgets"]["budget_event"] = event

    def set_model_meta(self, model_id:str="", adapter_id:str="", dp_cert_id:str="", eps_train:str="", delta_train:str=""):
        self.data["model_id"]=model_id; self.data["adapter_id"]=adapter_id; self.data["dp_cert_id"]=dp_cert_id
        self.data["eps_train"]=eps_train; self.data["delta_train"]=delta_train

    def add_guard(self, flag:str):
        if flag not in self.data["guards"]: self.data["guards"].append(flag)

    def save(self) -> str:
        path = os.path.join(CFG.LEDGER_DIR, f"{self.data['request_id']}.json")
        with open(path, "wb") as f: f.write(json.dumps(self.data))
        return path


==> anc/privagraph-dp/pam/__init__.py <==
# Marks pam as a Python package


==> anc/privagraph-dp/pam/mtau.py <==
from dataclasses import dataclass
from typing import Callable, Dict

@dataclass
class MTau:
    """Admissible, race-independent M_tau recipes R1/R2."""
    cmax: float
    depth_remaining: Callable[[str], int]      # d(v)
    s_prefix: Callable[[str], float]           # s(prefix(v))
    psi_monotone: Callable[[str], float] = None

    def r1(self, v_id: str) -> float:
        return self.s_prefix(v_id) + self.depth_remaining(v_id) * self.cmax

    def r2(self, v_id: str) -> float:
        assert self.psi_monotone is not None
        return self.psi_monotone(v_id)

    def mtau(self, v_id: str, use_r2: bool=False) -> float:
        return self.r2(v_id) if use_r2 and self.psi_monotone else self.r1(v_id)


==> anc/privagraph-dp/pam/pam_search.py <==
import heapq, math, random, time, hashlib
from dataclasses import dataclass
from typing import Tuple, List, Optional
from pam.prefix_dag import PrefixDAG
from pam.race import q064_to_uniform, draw_q064, exp_from_uniform
from pam.mtau import MTau
from pam.rdp import rdp_gaussian, best_eps
from dp_ledger.logger import DPLedger
from config import CFG

@dataclass
class KeyItem:
    key: float
    nid: str
    data: Tuple
    def __lt__(self, other): return self.key > other.key   # max-heap

class PaMEngine:
    def __init__(self, g: PrefixDAG, mtau: MTau, mode:str="Surrogate", use_r2=False, rng_seed:int=42):
        assert mode in ("Exact","Surrogate","Fallback")
        self.g, self.mtau, self.mode, self.use_r2 = g, mtau, mode, use_r2
        random.seed(rng_seed)
        self.sigmas_realized: List[float] = []
        self.ledger = DPLedger(mode=mode, claim_type=("RunWiseExact" if mode!="Fallback" else "NoCert"),
                               graph_meta={"nodes":len(g.nodes)}, seed=rng_seed)

        # --- Adapter metadata (one per run, for the table) ---
        self.adapter_meta = None
        if mode in ("Exact", "Surrogate"):
            idx = 0 if mode == "Exact" else 1  # Small for Exact, Medium for Surrogate
            meta = CFG.ADAPTER_CATALOG[idx]
            self.adapter_meta = meta
            self.ledger.set_model_meta(
                model_id=meta["tier"],
                adapter_id=meta["name"],
                dp_cert_id=meta["dp_cert_id"],
                eps_train=str(meta["eps_train"]),
                delta_train=str(meta["delta_train"]),
            )
        else:
            # Fallback: no adapter (keeps claim_type=NoCert semantics straightforward)
            self.ledger.set_model_meta(
                model_id="None",
                adapter_id="",
                dp_cert_id="",
                eps_train="",
                delta_train=""
            )
    @staticmethod
    def _key_exact(Mtau, minus_log_t): return Mtau - minus_log_t
    @staticmethod
    def _key_surrogate(Mtau, minus_log_that): return Mtau - minus_log_that

    def _choose_sigma(self, nid:str)->float:
        d = self.g.nodes[nid].depth
        return min(3.0, 1.2 + 0.3*d)

    def _leaf_uniform_q064(self, leaf_id:int)->int:
        # deterministic PRF: sha256("leaf:<id>") → take first 8 bytes as uint64
        h = hashlib.sha256(f"leaf:{leaf_id}".encode()).digest()
        return int.from_bytes(h[:8], "big", signed=False)

    def run(self, eps_max:float=CFG.EPS_MAX, price_max:int=CFG.PRICE_MAX_CENTS, slo_ms:int=CFG.SLO_MS,
            Nub_factor:float=1.2, cap_k:int=None):
        t0 = time.time()
        pq: List[KeyItem] = []
        root="root"

        # Root initialize
        if self.mode=="Exact":
            Nroot = self.g.N(root); Nub = Nroot
            u64 = draw_q064(); U = q064_to_uniform(u64); self.ledger.log_uniform(root, u64)
            t_root = -math.log(1.0-U)/max(Nroot,1)
            self.ledger.log_counts(root,Nroot,Nub)
            key0 = self._key_exact(self.mtau.mtau(root, self.use_r2), -math.log(t_root))
            heapq.heappush(pq, KeyItem(key0, root, ("exact", t_root)))
        elif self.mode=="Surrogate":
            Nroot = self.g.N(root); Nub = max(1,int(math.ceil(Nroot*Nub_factor)))
            u64 = draw_q064(); U = q064_to_uniform(u64); self.ledger.log_uniform(root, u64)
            that = -math.log(1.0-U)/Nub
            self.ledger.log_counts(root,Nroot,Nub)
            key0 = self._key_surrogate(self.mtau.mtau(root, self.use_r2), -math.log(that))
            heapq.heappush(pq, KeyItem(key0, root, ("sur", that)))
        else:
            heapq.heappush(pq, KeyItem(self.mtau.mtau(root, self.use_r2), root, ("fallback", None)))
            self.ledger.claim_type="NoCert"

        incumbent = float("-inf")
        best_leaf: Optional[int]=None
        expanded=0
        price_spent=0; eps_used=0.0
        stop_key = None
        while pq:
            it = heapq.heappop(pq); nid=it.nid
            if self.mode in ("Exact", "Surrogate") and it.key <= incumbent:
                stop_key = it.key
                break
            self.ledger.log_route_pop(nid)
            Mt = self.mtau.mtau(nid, self.use_r2)
            # Stop rules: if current max frontier key ≤ incumbent, stop
            if self.mode in ("Exact","Surrogate") and it.key <= incumbent: break

            expanded+=1
            if cap_k is not None and expanded > cap_k:
                self.ledger.add_guard("CapExceeded")
                break

            node = self.g.nodes[nid]

            # Leaf: materialize realized scores (PRF-based uniforms)
            if not node.children:
                for P in node.leaves:
                    u64 = self._leaf_uniform_q064(P)
                    U = q064_to_uniform(u64)
                    realized = ((0.6 - 0.01*node.depth)/CFG.TAU - 0.02*node.depth) - math.log(-math.log(1.0-U))
                    if realized > incumbent:
                        incumbent = realized; best_leaf=P
                continue

            # Log counts at this node for κ-tightening stats (Surrogate can use Nub_factor)
            N_here = self.g.N(nid)
            Nub_here = N_here if self.mode=="Exact" else max(1,int(math.ceil(N_here*Nub_factor)))
            self.ledger.log_counts(nid, N_here, Nub_here)

            # Expand children per mode
            if self.mode=="Exact":
                weights=[self.g.N(c) for c in node.children]
                tot = sum(weights) if sum(weights)>0 else len(weights)
                r = random.uniform(0, tot); acc=0; win_idx=0
                for i,w in enumerate(weights if sum(weights)>0 else [1]*len(weights)):
                    acc += w
                    if r <= acc: win_idx=i; break
                for i,c in enumerate(node.children):
                    if weights[i]==0: continue
                    if i==win_idx:
                        t_child = it.data[1]
                    else:
                        u64 = draw_q064(); U=q064_to_uniform(u64); self.ledger.log_uniform(c,u64)
                        t_child = it.data[1] + exp_from_uniform(U, max(self.g.N(c),1))
                    minus_log = -math.log(t_child)
                    key = self._key_exact(self.mtau.mtau(c,self.use_r2), minus_log)
                    heapq.heappush(pq, KeyItem(key, c, ("exact", t_child)))
                    sigma = self._choose_sigma(c); self.sigmas_realized.append(sigma)
                    self.ledger.log_edge(f"{nid}->{c}", sigma, rdp_gaussian(16, sigma), CFG.DELTA)

            elif self.mode=="Surrogate":
                that_v = it.data[1]
                for c in node.children:
                    minus_log_that = -math.log(that_v)
                    key = self._key_surrogate(self.mtau.mtau(c,self.use_r2), minus_log_that)
                    heapq.heappush(pq, KeyItem(key, c, ("sur", that_v)))
                    sigma = self._choose_sigma(c); self.sigmas_realized.append(sigma)
                    self.ledger.log_edge(f"{nid}->{c}", sigma, rdp_gaussian(16, sigma), CFG.DELTA)

            else:  # Fallback
                for c in node.children:
                    heapq.heappush(pq, KeyItem(self.mtau.mtau(c,self.use_r2), c, ("fallback", None)))

            price_spent += 5
            if price_spent > CFG.PRICE_MAX_CENTS:
                self.ledger.set_budget(eps_used, price_spent, int((time.time()-t0)*1000), event="BudgetFail")
                self.ledger.claim_type="NoCert"
                break

        # Router-internal RDP bookkeeping (for transparency only)
        if self.sigmas_realized:
            eps, alpha = best_eps(self.sigmas_realized, CFG.DELTA)
            self.ledger.set_router_eps(eps, alpha)
        self.ledger.set_budget(eps_used, price_spent, int((time.time()-t0)*1000))
        stop_slack = 0.0
        if 'stop_key' in locals() and stop_key is not None:
            stop_slack = max(0.0, stop_key - incumbent)
        path = self.ledger.save()
        return {
            "incumbent": incumbent,
            "best_leaf": best_leaf,
            "ledger": path,
            "expanded": expanded,
            "stop_slack": stop_slack,
        }

==> anc/privagraph-dp/pam/prefix_dag.py <==
from dataclasses import dataclass, field
from typing import Dict, List, Set, Tuple
import itertools, hashlib, random

@dataclass
class Node:
    nid: str
    children: List[str] = field(default_factory=list)
    leaves: Set[int] = field(default_factory=set)   # canonical leaf IDs under this node
    depth: int = 0

class PrefixDAG:
    def __init__(self):
        self.nodes: Dict[str, Node] = {}

    def add_node(self, nid: str, depth:int=0):
        if nid not in self.nodes:
            self.nodes[nid] = Node(nid=nid, depth=depth)

    def add_edge(self, parent: str, child: str):
        self.nodes[parent].children.append(child)

    def N(self, nid: str) -> int:
        return len(self.nodes[nid].leaves)

    def child_partition_ok(self, nid:str) -> bool:
        parts = [self.nodes[c].leaves for c in self.nodes[nid].children]
        # pairwise disjoint and union equals parent set
        disjoint = all(parts[i].isdisjoint(parts[j]) for i in range(len(parts)) for j in range(i+1,len(parts)))
        union_ok = set().union(*parts) == self.nodes[nid].leaves
        return disjoint and union_ok

    def add_child(self, parent, child):
        self.nodes[parent].children.append(child)

    def set_leaves(self, nid, leaves):
        self.nodes[nid].leaves = list(leaves)

def build_demo_prefix_dag(D: int=3, B: int=3, seed:int=42) -> PrefixDAG:
    """
    Build a small context-indexed prefix–DAG with child partition.
    Leaves are integers; parent leaf-set is partitioned by children.
    """
    random.seed(seed)
    g = PrefixDAG()
    g.add_node("root", depth=0)
    # create full B-ary tree of depth D, then merge some sibling contexts into same state IDs (but keep distinct contexts via nid string)
    # for simplicity, keep DAG tree-shaped but with context IDs, so partition holds exactly.
    next_id = 0
    frontier = ["root"]
    for d in range(D):
        new_frontier=[]
        for p in frontier:
            # partition parent leaves into B parts
            if d==0:
                # assign a fresh leaf universe under root at depth D
                total_leaves = B**D
                all_leaves = list(range(total_leaves))
                random.shuffle(all_leaves)
                chunks = [set(all_leaves[i::B]) for i in range(B)]
            else:
                # split parent's leaves deterministically
                pl = list(g.nodes[p].leaves); random.shuffle(pl)
                chunks = [set(pl[i::B]) for i in range(B)]
            # children
            for b in range(B):
                nid = f"v_{d+1}_{p}_{b}"
                g.add_node(nid, depth=d+1)
                g.add_edge(p, nid)
                g.nodes[nid].leaves = chunks[b]
                new_frontier.append(nid)
            # parent leaves = union children
            g.nodes[p].leaves = set().union(*(g.nodes[c].leaves for c in g.nodes[p].children))
        frontier = new_frontier
    # sanity: partition property on all internals
    for nid, node in g.nodes.items():
        if node.children:
            assert g.child_partition_ok(nid), f"Partition fails at {nid}"
    return g

def leaves_under(g: PrefixDAG, nid: str):
    return g.nodes[nid].leaves

# --- helper: build a balanced prefix-DAG with child partition
def build_balanced_suiteA(D=3, B=3, seed=0):
    random.seed(seed)
    g = PrefixDAG()
    g.add_node("root", 0)
    # create a complete B-ary tree of depth D; leaves at depth D
    # allocate distinct leaf IDs to satisfy partition property
    total_leaves = B**D
    leaf_ids = list(range(total_leaves))
    def build(nid, depth, ids):
        g.set_leaves(nid, ids if depth==D else [])
        if depth==D: return
        size = len(ids)//B
        for b in range(B):
            sub = ids[b*size:(b+1)*size]
            cid = f"v_{depth+1}_{nid}_{b}"
            g.add_node(cid, depth+1)
            g.add_child(nid, cid)
            build(cid, depth+1, sub)
    build("root", 0, leaf_ids)
    return g

# --- helper: random prefix-DAG with partition (Suite B)
def build_random_suiteB(layers=3, B=3, seed=0):
    random.seed(seed)
    g = PrefixDAG()
    g.add_node("root", 0)
    # start with L leaves at root; we choose L = B^layers
    total_leaves = B**layers
    leaf_ids = list(range(total_leaves))
    g.set_leaves("root", leaf_ids)
    frontier = ["root"]
    for d in range(1, layers+1):
        new_frontier=[]
        for p in frontier:
            ids = leaves_under(g, p)
            random.shuffle(ids)
            chunks = [ids[i::B] for i in range(B)]  # partition
            for b, sub in enumerate(chunks):
                cid = f"v_{d}_{p}_{b}"
                g.add_node(cid, d)
                g.add_child(p, cid)
                g.set_leaves(cid, sub)
                new_frontier.append(cid)
        frontier = new_frontier
    return g

# --- tiny toolchain DAG resembling retrieval→summary→calc
def build_toolchain_suiteC(seed=0):
    random.seed(seed)
    # re-use balanced but rename to suggest tools
    g = build_balanced_suiteA(D=3, B=3, seed=seed)
    # labels (optional): retrieval at depth1, summary depth2, calc depth3
    return g


==> anc/privagraph-dp/pam/race.py <==
import math, random

def q064_to_uniform(x: int) -> float:
    # x in {0,...,2^64-1} → U=(x+0.5)/2^64 ∈ (0,1)
    return (x + 0.5) / 2**64

def draw_q064() -> int:
    # 64-bit unsigned
    return random.getrandbits(64)

def exp_from_uniform(u: float, rate: float) -> float:
    # E = -log(1-U) / rate, avoids endpoint
    return -math.log(1.0 - u) / rate

def exp_draw(rate: float) -> float:
    return exp_from_uniform(q064_to_uniform(draw_q064()), rate)


==> anc/privagraph-dp/pam/rdp.py <==
import math
from typing import Iterable, Tuple
from config import CFG

def rdp_gaussian(alpha: float, sigma: float) -> float:
    return alpha / (2.0 * sigma * sigma)

def compose_rdp(sigmas: Iterable[float], alpha: float) -> float:
    return sum(rdp_gaussian(alpha, s) for s in sigmas)

def rdp_to_eps(rdp: float, alpha: float, delta: float) -> float:
    return rdp + math.log(1.0/delta)/(alpha-1.0)

def best_eps(sigmas: Iterable[float], delta: float, orders=CFG.RDP_ORDERS) -> tuple[float,int]:
    best=(float("inf"), None)
    for a in orders:
        eps = rdp_to_eps(compose_rdp(sigmas, a), a, delta)
        if eps < best[0]: best=(eps,a)
    return best


==> anc/privagraph-dp/paper_table_adapter_ablation.csv <==
Model tier,Adapter,Slack red./$ (↑),Slack red./$ Calibrated (↑),Cert-rate Δ (pp),Time-to-stop Δ (s)
Small,None,0.12,0.096,0,0.0
Small,DP-LoRA,0.1214,0.0971,8,-0.12
Medium,None,0.0733,0.0587,0,0.0
Medium,DP-LoRA,0.0882,0.0706,8,-0.12
Large,None,0.06,0.048,0,0.0
Large,DP-LoRA,0.0688,0.055,8,-0.12


==> anc/privagraph-dp/paper_table_cert_rate.csv <==
Task,Mode,Adapters,Cert-rate under cap K (%),Wall-clock (s),$ / req,Expansions/s
T1,Exact,--,100.0,0.0014,30.0,3460.8897
T1,Surrogate,--,100.0,0.0011,30.0,12224.5471
T1,Fallback,--,0.0,0.0009,30.0,43780.1173


==> anc/privagraph-dp/paper_table_kappa_stats.csv <==
Nub_factor,mean_kappa,neg_frac,runs
1.1,-0.222567,1.0,10
1.3,-0.287682,1.0,10
1.6,-0.507615,1.0,10


==> anc/privagraph-dp/paper_table_ledger_overhead.csv <==
ledger,bytes,appends,parse_ms,validate_ms
e5b1fa73-e497-4a5c-97a5-6116cea3f6e2.json,1766,24,10.08479087613523,0.0639590434730053
e7525b1a-71c4-4f36-82c9-5029f574e786.json,4672,68,9.169207885861397,0.08795899339020252
fc83bc2d-715d-47f1-b00b-f20f52fbf507.json,2261,31,15.063582919538021,0.05320901982486248
b6d29d45-f95f-49ad-8666-167ecb14af12.json,14790,203,11.514000128954649,0.17150002531707287
5d9d9188-c433-4e97-bfd3-cfc6670f8e90.json,664,4,1.6771249938756227,0.04050019197165966
be1ef3bc-7ee9-4e13-b078-69ae56d1cc2f.json,14771,203,2.524791983887553,0.17758295871317387
428e6364-170c-4338-a884-1d1e584f6744.json,14771,203,2.4711249861866236,0.17779087647795677
fd51d33a-0778-43e4-ab72-02712c14fd7b.json,14771,203,2.376958029344678,0.1551660243421793
a993a9c2-afcb-4408-9bdd-f81e9e41b8b3.json,14771,203,2.3737919982522726,0.1664168667048216
b7825d56-5a2f-4173-b3d4-0b97079e6ec3.json,14771,203,2.2709579207003117,0.1660841517150402


==> anc/privagraph-dp/requirements.txt <==
# orchestration
langgraph==0.6.2
ray[default]==2.48.0

# analytics / misc
networkx==3.5
tqdm==4.67.1
numpy==2.3.2
orjson==3.11.1
pydantic==2.11.7

# NLP utilities
pandas==2.3.2
matplotlib==3.10.6


==> anc/privagraph-dp/scripts/make_figures_and_tables.py <==
from bench.experiments import (
    run_pareto_curve, run_cert_rate_table, run_adapter_ablation_table,
    run_diameter_trend, run_lse_tail_plot, run_kappa_table, run_adapter_dp_table
)
from config import CFG

if __name__=="__main__":
    run_pareto_curve()
    df1 = run_cert_rate_table()
    df2 = run_adapter_ablation_table()
    diam = run_diameter_trend()
    run_lse_tail_plot()
    dfk = run_kappa_table()
    print(f"Saved figure → {CFG.FIG_PARETO}")
    print(f"Saved table  → {CFG.CSV_CERT_RATE}")
    print(f"Saved table  → {CFG.CSV_ADAPTER_ABL}")
    print(f"Saved figure → {CFG.FIG_DIAMETER}")
    print(f"Saved figure → {CFG.FIG_LSE_TAIL}")
    print(f"Saved table  → {CFG.CSV_KAPPA}")
    run_adapter_dp_table()
    print(f"Saved table  → {CFG.CSV_ADAPTER_DP_TABLE}")


==> anc/privagraph-dp/scripts/make_full_results.py <==
from bench.experiments import (
    run_baselines_suiteA, run_baselines_suiteB, run_tightness_cdf,
    run_nub_stress_plot, run_overhead_table, run_adversarial_case
)
import glob, os

if __name__=="__main__":
    dfA = run_baselines_suiteA()
    dfB = run_baselines_suiteB()
    cdf = run_tightness_cdf()
    nub = run_nub_stress_plot()
    # pick the newest ledgers for overhead table
    paths = sorted(glob.glob("dp_ledger/logs/*.json"), key=os.path.getmtime)
    if paths:
        run_overhead_table(paths)
    adv = run_adversarial_case()
    print("SuiteA:\n", dfA)
    print("SuiteB:\n", dfB)
    print("Tightness samples:", cdf)
    print("Adversarial:", adv)


==> anc/privagraph-dp/scripts/read_ledger.py <==
import sys, orjson as json, glob
path = sys.argv[1] if len(sys.argv)>1 else None
if not path:
    alls=sorted(glob.glob("dp_ledger/logs/*.json"))
    path=alls[-1] if alls else None
if not path:
    print("No ledgers found."); raise SystemExit
d = json.loads(open(path,"rb").read())
print("Mode:", d.get("mode"), "Claim:", d.get("claim_type"), "Privacy scope:", d.get("privacy_scope"))
print("Route:", "->".join(d.get("route",[])))
print("Per-edge entries:"); [print(e) for e in d.get("per_edge",[])]
print("router_rdp_eps:", d.get("router_rdp_eps"), " alpha:", d.get("alpha_selected"))
print("Budgets:", d.get("budgets"), "Guards:", d.get("guards"))


==> anc/privagraph-dp/scripts/run_pam_demo.py <==
import time
from pam.prefix_dag import build_demo_prefix_dag
from pam.mtau import MTau
from pam.pam_search import PaMEngine
from config import CFG

def s_prefix(v): return 1.0 - 0.05*(0 if v=="root" else int(v.split("_")[1]))
def d_rem_factory(g):
    def f(v):
        md=max(n.depth for n in g.nodes.values()); return max(0, md - (g.nodes[v].depth if v in g.nodes else 0))
    return f

if __name__=="__main__":
    g = build_demo_prefix_dag(D=3,B=3,seed=CFG.SEED)
    mt = MTau(CFG.CS_MAX, d_rem_factory(g), s_prefix)
    for mode in ["Exact","Surrogate","Fallback"]:
        print(f"\n=== Running {mode} ===")
        t0=time.time(); out = PaMEngine(g, mt, mode=mode, rng_seed=CFG.SEED).run(cap_k=None)
        print(f"Incumbent={out['incumbent']:.4f}  Expanded={out['expanded']}  Ledger={out['ledger']}")


==> anc/privagraph-dp/scripts/run_real_pipeline.py <==
from bench.real_pipeline import run_real_tool_use_eval
from config import CFG

if __name__ == "__main__":
    df = run_real_tool_use_eval()
    print(df.to_string(index=False))
    print(f"\nSaved Appendix-L table → {CFG.CSV_REAL_PIPELINE}")


==> anc/privagraph-dp/source/ablate_diameter.py <==
from graph.runtime import build_runtime_graph
from sanitizer.policy import train_policy

def run_with(edges):
    run_request = build_runtime_graph(edges)
    eps = []
    for _ in range(50):
        eps.append(run_request("Trace network saturation on host X")["eps"])
    return sum(eps)/len(eps)

if __name__=="__main__":
    train_policy()
    cfgs = {
        "D2":[("A","B",0.2),("B","C",0.2),("A","C",0.4)],
        "D4":[("A","B",0.15),("B","D",0.15),("D","C",0.15),("A","C",0.5)],
        "D8":[("A","E",0.1),("E","F",0.1),("F","G",0.1),("G","C",0.1),("A","C",0.6)],
        "D16":[("A","H",0.08),("H","I",0.08),("I","J",0.08),("J","K",0.08),("K","L",0.08),("L","M",0.08),("M","N",0.08),("N","C",0.08),("A","C",0.7)]
    }
    for name, edges in cfgs.items():
        avg = run_with(edges)
        print(name, "avg ε:", round(avg,3))


==> anc/privagraph-dp/source/debug_collate.py <==
from federated.client_lora import LoRAClient

client = LoRAClient(cid=0)
loader = client.loader

for batch in loader:
    input_ids, labels = batch
    print(f"input_ids dtype={input_ids.dtype}, type={type(input_ids.dtype)}")
    print(f"labels dtype={labels.dtype}, type={type(labels.dtype)}")
    break


==> anc/privagraph-dp/source/demo_2node.py <==
from federated.orchestrator import run_round
from graph.runtime import build_runtime_graph
from sanitizer.policy import train_policy

if __name__ == "__main__":
    print("Training RL sanitizer (PPO)...")
    train_policy()
    print("Running a federated DP‑LoRA round...")
    agg, eps_train = run_round()
    print(f"[Train] ε_train≈{eps_train:.2f}")
    print("Spinning graph and answering a sample query...")
    run_request = build_runtime_graph()
    res = run_request("Why is my server CPU so high?")

    total_eps = res["eps"] + eps_train
    print(f"[Odometer] ε_infer={res['eps']:.3f}  ε_total≈{total_eps:.3f}  δ={res['delta']}  ledger={res['ledger']}")

    print("Path:", "->".join(res["path"]))
    print(f"Reply: {res['reply'][:200]}...")
    print(f"[Odometer] ε={res['eps']:.3f}  δ={res['delta']}  ledger={res['ledger']}")


==> anc/privagraph-dp/source/run_bench_lite.py <==
import time
from sanitizer.policy import train_policy
from graph.runtime import build_runtime_graph
from bench.tasks.multihop_qa import load_qa, exact_match
from bench.tasks.rootcause import gen_logs, f1
from bench.tasks.reco import gen_pairs
from bench.attacks.mia_shifted import shifted_losses, mia_auc
from bench.attacks.attr_inference import run_attr_inference
from bench.attacks.emb_inversion import invert_via_nn

def main():
    train_policy()
    run_request = build_runtime_graph()
    # Multi-hop QA
    qa = load_qa(200); em=[]
    t0=time.time()
    for q, ref in qa[:100]:
        r = run_request(q)["reply"]; em.append(exact_match(r, ref))
    print("[QA] EM:", sum(em)/len(em), " time_s:", round(time.time()-t0,1))
    # Root-cause
    logs = gen_logs(200); preds=[]; t0=time.time()
    for q, ref in logs[:100]:
        r = run_request(q)["reply"]; preds.append(r)
    print("[RootCause] F1-proxy:", f1(preds,[r for _,r in logs[:100]]), " time_s:", round(time.time()-t0,1))
    # Rec proxy
    rec = gen_pairs(200); _ = [run_request(q) for q,_ in rec[:50]]
    # Attacks
    loss_in, loss_out = shifted_losses(lambda q: run_request(q)["reply"], qa[:200])
    print("[MIA-shift] AUC:", round(mia_auc(loss_in, loss_out), 3))
    samples = [(run_request(q)["reply"], i%2) for i,(q,_) in enumerate(qa[:200])]
    print("[Attr-Inf] AUC:", round(run_attr_inference(samples), 3))
    inv_score = invert_via_nn([q for q,_ in qa[:50]], qa[:200])
    print("[Emb-Inversion] ROUGE-L:", round(inv_score, 3))

if __name__ == "__main__":
    main()


==> anc/privagraph-dp/validator/validate.py <==
import orjson as json, math
from config import CFG
from pam.rdp import rdp_gaussian, rdp_to_eps

def load(path:str):
    with open(path,"rb") as f: return json.loads(f.read())

def recompute_router_eps(ledger:dict):
    sigmas=[e["sigma"] for e in ledger.get("per_edge",[])]
    if not sigmas: return (0.0, None)
    best=(float("inf"),None)
    for a in CFG.RDP_ORDERS:
        eps = rdp_to_eps(sum(rdp_gaussian(a,s) for s in sigmas), a, CFG.DELTA)
        if eps < best[0]: best=(eps,a)
    return best

def kappa_stats(ledger:dict):
    """Compute κ = log(N/Nub) stats from N_records."""
    ks=[]
    for nid, N, Nub in ledger.get("N_records", []):
        if N>0 and Nub>0:
            ks.append(math.log(N/float(Nub)))
    if not ks: return {"mean_kappa": 0.0, "neg_frac": 0.0, "count": 0}
    neg = sum(1 for x in ks if x<0)/len(ks)
    return {"mean_kappa": sum(ks)/len(ks), "neg_frac": neg, "count": len(ks)}

def validate(path:str) -> dict:
    L = load(path)
    eps,a = recompute_router_eps(L)
    logged = L.get("router_rdp_eps", None)
    ok_eps = (logged is None and not L.get("per_edge")) or (logged is not None and abs(float(logged)-eps)<1e-6)
    return {
        "ok_eps": ok_eps, "eps_recomputed": eps, "alpha": a,
        "mode": L.get("mode"), "claim_type": L.get("claim_type"),
        "privacy_scope": L.get("privacy_scope"),
        "guards": L.get("guards", []),
        "kappa": kappa_stats(L),
    }

